Modeling our survival in a zombie apocalypse

In this work we applied several concepts on the modeling of complex systems in an attempt to save mankind in the case of a zombie apocalypse. We developed a dynamical system in order to model a zombie outbreak in which we, regular humans, are aided by military personnel in the fight against the zombies. Our analysis has shown that the initial amount of military personnel play a key rule on our survival, even when the zombies are extremely aggressive and in large advantage.This document is a pre-print version of the paper de Mendon\c{c}a, J.P.A., Teixeira, L.M.V., Sato, F. et al. Math Intelligencer (2019). https://doi.org/10.1007/s00283-019-09893-9.

==> anc/Zombies/District.ctxt <==
#BlueJ class context
comment0.params=zombies\ humans\ military\ S
comment0.target=District(float,\ float,\ float,\ float)
comment1.params=PHD\ PZDH\ PHZ
comment1.target=void\ encounterZH(float,\ float,\ float)
comment2.params=PMD\ PZDM\ PMZ
comment2.target=void\ encounterZM(float,\ float,\ float)
comment3.params=PHM
comment3.target=void\ encounterHM(float)
comment4.params=
comment4.target=float\ getZ()
comment5.params=
comment5.target=float\ getH()
comment6.params=
comment6.target=float\ getM()
comment7.params=
comment7.target=float\ getS()
numComments=8


==> anc/Zombies/District.java <==


public class District
{
  private float zombies;
  private float humans;
  private float military;
  private float S;
  
  District(float zombies, float humans, float military,float S)
  {
      this.zombies=zombies;
      this.humans=humans;
      this.military=military;
      this.S=S;
  }
  
  //Computing equation 4
  void encounterZH(float PHD, float PZDH, float PHZ)
  {
      float nAB = zombies*humans/S;
      this.zombies= zombies-PZDH*nAB+PHZ*nAB;
      this.humans= humans - PHZ*nAB - PHD*nAB;
  }
  
  //Computing equation 5
  void encounterZM(float PMD, float PZDM,float PMZ)
  {
     float nAB = zombies*military/S;
     this.zombies= zombies-PZDM*nAB+PMZ*nAB;
     this.military= military - PMZ*nAB - PMZ*nAB;
  }
  
  //Computing equation 6
  void encounterHM(float PHM)
  {
      float nAB = humans*military/S;
      this.military = military + PHM*nAB;
      this.humans = humans - PHM*nAB;
  }
	
  
  float getZ() { return this.zombies;}
  float getH() { return this.humans;}
  float getM() {return this.military;}
  float getS() {return this.S;}
} 

==> anc/Zombies/Main.ctxt <==
#BlueJ class context
comment0.params=args
comment0.target=void\ main(java.lang.String[])
numComments=1


==> anc/Zombies/Main.java <==
import java.io.*;
import java.util.*;

public class Main
{
    
    public static void main(String[] args)
    {
        // Input and Output Files
        File fileIN = new File("data.txt");
        File fileOUT = new File ("input.txt");
        int step = 0;
        try{
        FileWriter fw = new FileWriter( fileIN );
        BufferedWriter bw = new BufferedWriter( fw );
        FileReader fr = new FileReader( fileOUT );
        BufferedReader br = new BufferedReader(fr);
		
		//Reading input data
        ArrayList<Float> infos = new ArrayList<Float>();
        
        
        String line = br.readLine();
        
                         while (line != null) {
        if(line.charAt(0)!= '#'){infos.add(Float.parseFloat(line));}
        line = br.readLine();
      }

	  //Creating district for simulation
        District test = new District (infos.get(0),infos.get(1),infos.get(2),infos.get(3));
        
        bw.write(step+" "+test.getH()+" "+test.getZ()+" "+test.getM());
        bw.newLine();
      //Starting simulation
        while(test.getZ()>0.9 && (test.getH()>1 || test.getM()>1))
        {
           test.encounterZH(infos.get(4),infos.get(5),infos.get(6));
           test.encounterZM(infos.get(7),infos.get(8),infos.get(9));
           test.encounterHM(infos.get(10));
		   step++;
		   
           //Write step in output file
           
            bw.write(step+" "+test.getH()+" "+test.getZ()+" "+test.getM() );
            bw.newLine();
          
        }
        bw.close();
		//End of simulation
    }
    
        catch (IOException ex) {
            ex.printStackTrace();
        }
    }
    

}

==> anc/Zombies/README.TXT <==
      This program is a Suplementary Material for the paper "Modeling our 
survival in a zombie apocalypse" (DOI: XX.XXXXXX/XXXXXX).  Any additional 
information about its work and function are shown in the cited paper.

-------------------------------------------------------------------------

This folder is a full  BlueJ project, developed in Vers. 4.1.1 (tested in
09 oct 2017) [1].

A sample input file is provided as 'input.txt'. The numbers are displaced
in the folowing order:


1<------------------------------------------: Z(t=0)
1000<---------------------------------------: H(t=0)
100<----------------------------------------: M(t=0)
2000<---------------------------------------: S
#Human-Zombie encounter---------------------:------- 
0.6<----------------------------------------: beta
0.1<----------------------------------------: alpha
0.3<----------------------------------------: kappa
#Military-Zombie encounter------------------:-------
0.1<----------------------------------------: beta
0.8<----------------------------------------: alpha
0.1<----------------------------------------: kappa
#Human-Military encounter-------------------:-------
0.01<---------------------------------------: kappa


Lines beginning with '#' are treated as comments.

Output files have the name 'data.txt' and have the form:


0 1000.0 1.0 100.0
1 999.0503 1.0615 100.488716
2 998.0714 1.1264852 100.97865
3 997.0619 1.19513 101.46974
4 996.02014 1.2676156 101.96192
5 994.9445 1.34413 102.45514
...	...	...	...


The columns are:    t	H(t)	Z(t)	M(t) 
The figures in the paper have been generated with this files and with the
GRACE software[2].

-------------------------------------------------------------------------

Links:
[1] https://www.bluej.org/
[2] http://plasma-gate.weizmann.ac.il/Grace/




==> anc/Zombies/data.txt <==
0 1000.0 1.0 100.0
1 999.0503 1.0615 100.488716
2 998.0714 1.1264852 100.97865
3 997.0619 1.19513 101.46974
4 996.02014 1.2676156 101.96192
5 994.9445 1.34413 102.45514
6 993.83344 1.4248683 102.9493
7 992.68506 1.5100329 103.444336
8 991.4975 1.5998329 103.94017
9 990.26886 1.6944851 104.436714
10 988.99713 1.7942128 104.93387
11 987.68024 1.8992472 105.43155
12 986.31604 2.0098257 105.92966
13 984.90216 2.1261935 106.42808
14 983.43634 2.248602 106.926704
15 981.9161 2.3773093 107.42541
16 980.33887 2.5125802 107.92407
17 978.70215 2.6546853 108.42257
18 977.00323 2.8039005 108.920746
19 975.23926 2.960508 109.418465
20 973.40735 3.1247945 109.91557
21 971.5045 3.2970505 110.41191
22 969.5278 3.4775705 110.9073
23 967.47394 3.6666522 111.40158
24 965.33984 3.8645952 111.89457
25 963.12213 4.0716996 112.38606
26 960.81744 4.288268 112.87587
27 958.42236 4.5146 113.36378
28 955.93335 4.7509937 113.84956
29 953.34686 4.997745 114.333015
30 950.65936 5.255145 114.813896
31 947.86707 5.523477 115.29197
32 944.9663 5.8030186 115.76697
33 941.9534 6.094036 116.23864
34 938.8247 6.3967857 116.70672
35 935.57635 6.7115088 117.17093
36 932.20465 7.038433 117.63099
37 928.70593 7.377768 118.0866
38 925.07654 7.7297015 118.53746
39 921.3129 8.094401 118.98328
40 917.41144 8.472009 119.42372
41 913.3687 8.862638 119.858475
42 909.18134 9.266374 120.28722
43 904.8461 9.683268 120.7096
44 900.36017 10.113335 121.12531
45 895.72046 10.556554 121.53399
46 890.9243 11.012862 121.935295
47 885.96924 11.482152 122.32887
48 880.85297 11.964271 122.714386
49 875.57367 12.459017 123.0915
50 870.1296 12.966139 123.45984
51 864.51935 13.485331 123.81907
52 858.7419 14.016232 124.168846
53 852.7966 14.558423 124.50884
54 846.68304 15.111428 124.838715
55 840.4014 15.674712 125.158134
56 833.9523 16.247677 125.46679
57 827.3364 16.829664 125.76436
58 820.55536 17.419954 126.05055
59 813.6109 18.017769 126.325096
60 806.50543 18.622265 126.58771
61 799.2417 19.232544 126.838135
62 791.82306 19.847654 127.07613
63 784.2534 20.466581 127.3015
64 776.537 21.088264 127.514015
65 768.67865 21.711596 127.71352
66 760.6836 22.335417 127.89984
67 752.5576 22.958534 128.07285
68 744.30695 23.579721 128.23244
69 735.9383 24.19772 128.37852
70 727.4586 24.811243 128.51106
71 718.8755 25.418993 128.63
72 710.1968 26.01966 128.73535
73 701.4307 26.611929 128.82712
74 692.5857 27.194487 128.90536
75 683.67053 27.766031 128.9702
76 674.6942 28.32528 129.0217
77 665.6659 28.870968 129.06
78 656.595 29.401869 129.08527
79 647.4908 29.916788 129.09769
80 638.36285 30.41458 129.09747
81 629.22076 30.89415 129.08485
82 620.0739 31.35446 129.06012
83 610.93176 31.794533 129.02354
84 601.8037 32.21346 128.97545
85 592.6988 32.6104 128.91612
86 583.626 32.984604 128.84595
87 574.59406 33.335384 128.76526
88 565.6115 33.66214 128.67444
89 556.6865 33.964348 128.57391
90 547.827 34.24159 128.46407
91 539.04047 34.49351 128.34528
92 530.33417 34.71985 128.218
93 521.71484 34.920433 128.08267
94 513.18884 35.095165 127.93971
95 504.76224 35.244038 127.78957
96 496.44058 35.36712 127.63268
97 488.22903 35.464554 127.469475
98 480.1323 35.53656 127.30041
99 472.1547 35.58343 127.1259
100 464.30008 35.605515 126.9464
101 456.57193 35.60323 126.762314
102 448.9733 35.577053 126.57407
103 441.50684 35.527508 126.382095
104 434.17477 35.45517 126.18678
105 426.97903 35.360664 125.988525
106 419.9211 35.244648 125.78772
107 413.00214 35.10782 125.58474
108 406.22302 34.950893 125.37994
109 399.58423 34.774628 125.17367
110 393.08603 34.57979 124.96627
111 386.72833 34.36716 124.75808
112 380.51083 34.13755 124.54939
113 374.43298 33.89176 124.34053
114 368.49396 33.630615 124.13177
115 362.6928 33.354923 123.923386
116 357.02832 33.065502 123.71563
117 351.49908 32.76316 123.50877
118 346.10364 32.44871 123.30303
119 340.8403 32.122948 123.09863
120 335.70728 31.786652 122.89579
121 330.70267 31.440596 122.694695
122 325.82443 31.085535 122.49554
123 321.07053 30.72221 122.298485
124 316.43872 30.351337 122.1037
125 311.92685 29.973621 121.91133
126 307.53256 29.589743 121.72151
127 303.25354 29.200357 121.53438
128 299.08743 28.806105 121.350044
129 295.03186 28.407598 121.16862
130 291.0844 28.00543 120.99019
131 287.24268 27.60017 120.814865
132 283.50424 27.192364 120.64271
133 279.86667 26.78253 120.4738
134 276.32758 26.37117 120.3082
135 272.88458 25.958761 120.145966
136 269.5353 25.545753 119.98716
137 266.2774 25.132578 119.83181
138 263.10858 24.719645 119.679955
139 260.02652 24.30734 119.53162
140 257.02893 23.896029 119.386826
141 254.11363 23.486057 119.24561
142 251.27843 23.07775 119.10799
143 248.52116 22.671408 118.973946
144 245.83972 22.267323 118.843506
145 243.23204 21.865757 118.71666
146 240.69609 21.466963 118.5934
147 238.22989 21.071175 118.473724
148 235.83151 20.678604 118.35762
149 233.49904 20.289455 118.24507
150 231.23064 19.90391 118.13606
151 229.02448 19.52214 118.03058
152 226.87881 19.144302 117.92858
153 224.7919 18.770536 117.83006
154 222.76207 18.400974 117.73498
155 220.7877 18.035734 117.64332
156 218.86719 17.67492 117.55504
157 216.99898 17.318628 117.4701
158 215.18158 16.966942 117.38848
159 213.41351 16.619934 117.310135
160 211.69337 16.277674 117.23504
161 210.01976 15.940212 117.16315
162 208.39131 15.607598 117.094406
163 206.80673 15.279871 117.02879
164 205.26474 14.957061 116.96628
165 203.76411 14.639192 116.90679
166 202.30363 14.3262825 116.8503
167 200.88216 14.018345 116.796776
168 199.49852 13.715383 116.746155
169 198.15166 13.417396 116.69841
170 196.84048 13.124378 116.65349
171 195.56396 12.83632 116.61136
172 194.3211 12.553205 116.57196
173 193.11092 12.275015 116.535255
174 191.93246 12.001725 116.501205
175 190.7848 11.733309 116.469765
176 189.66708 11.469735 116.44088
177 188.57841 11.210972 116.41451
178 187.51796 10.956981 116.39062
179 186.4849 10.707722 116.36917
180 185.47845 10.463155 116.35011
181 184.49785 10.223234 116.3334
182 183.54236 9.987915 116.318985
183 182.61127 9.757148 116.30683
184 181.70386 9.530883 116.2969
185 180.81944 9.30907 116.28915
186 179.95738 9.091655 116.28353
187 179.11702 8.878584 116.280014
188 178.29776 8.669801 116.27856
189 177.49898 8.46525 116.279106
190 176.7201 8.264875 116.28165
191 175.96056 8.06862 116.28612
192 175.2198 7.876424 116.292496
193 174.49731 7.688227 116.300735
194 173.79257 7.5039725 116.31081
195 173.10507 7.3236 116.32267
196 172.4343 7.1470485 116.33627
197 171.77982 6.9742584 116.3516
198 171.14116 6.8051705 116.368614
199 170.51787 6.639724 116.38727
200 169.90952 6.4778585 116.40754
201 169.31567 6.319514 116.42939
202 168.73596 6.164631 116.45278
203 168.16995 6.0131497 116.4777
204 167.61728 5.865011 116.504105
205 167.07758 5.720156 116.53196
206 166.55046 5.578526 116.56124
207 166.0356 5.440062 116.59191
208 165.53265 5.304707 116.62393
209 165.04128 5.1724033 116.65728
210 164.56113 5.043094 116.69193
211 164.09193 4.9167233 116.72787
212 163.63338 4.793235 116.765045
213 163.18515 4.672574 116.803444
214 162.74696 4.554686 116.84303
215 162.31856 4.439517 116.8838
216 161.89964 4.327013 116.92569
217 161.48997 4.217121 116.96871
218 161.0893 4.109791 117.01281
219 160.69734 4.0049696 117.05798
220 160.31389 3.9026067 117.104195
221 159.93869 3.8026526 117.15143
222 159.5715 3.7050576 117.19966
223 159.21213 3.6097734 117.24886
224 158.86035 3.5167522 117.29902
225 158.51596 3.4259467 117.350105
226 158.17874 3.3373106 117.40209
227 157.84851 3.2507982 117.45498
228 157.52507 3.1663644 117.50873
229 157.20824 3.0839648 117.563324
230 156.89781 3.003556 117.61876
231 156.59363 2.9250948 117.67499
232 156.29552 2.84854 117.73202
233 156.00331 2.7738492 117.78982
234 155.71684 2.7009823 117.848366
235 155.43596 2.629899 117.90765
236 155.1605 2.5605602 117.96766
237 154.89034 2.4929276 118.02838
238 154.62529 2.4269629 118.08978
239 154.36525 2.362629 118.15186
240 154.11006 2.299889 118.214584
241 153.8596 2.238708 118.277954
242 153.61372 2.1790502 118.34195
243 153.3723 2.1208816 118.40655
244 153.13522 2.0641677 118.47175
245 152.90237 2.0088758 118.53753
246 152.67361 1.9549731 118.60388
247 152.44887 1.9024278 118.67078
248 152.228 1.8512086 118.73822
249 152.0109 1.8012848 118.8062
250 151.79747 1.7526264 118.87468
251 151.58762 1.7052039 118.943665
252 151.38123 1.6589885 119.013145
253 151.1782 1.6139518 119.08309
254 150.97847 1.5700662 119.15351
255 150.78192 1.5273046 119.22438
256 150.58847 1.4856404 119.29571
257 150.39804 1.4450476 119.36747
258 150.21056 1.4055007 119.43966
259 150.02592 1.3669747 119.51225
260 149.84406 1.3294454 119.58525
261 149.66489 1.2928888 119.65864
262 149.48834 1.2572814 119.732414
263 149.31433 1.2226007 119.80657
264 149.14279 1.1888239 119.881096
265 148.97366 1.1559293 119.95597
266 148.80687 1.1238955 120.0312
267 148.64236 1.0927013 120.10676
268 148.48006 1.0623264 120.18265
269 148.3199 1.0327507 120.258865
270 148.16183 1.0039546 120.335396
271 148.00581 0.9759189 120.41224
272 147.85175 0.94862497 120.489365
273 147.6996 0.92205435 120.566795
274 147.54932 0.89618915 120.64451


==> anc/Zombies/input.txt <==
1
1000
100
2000
#Human-Zombie encounter
0.6
0.1
0.3
#Military-Zombie encounter
0.1
0.8
0.1
#Human-Military encounter
0.01


==> anc/Zombies/package.bluej <==
#BlueJ package file
dependency1.from=Main
dependency1.to=District
dependency1.type=UsesDependency
objectbench.height=76
objectbench.width=1346
package.editor.height=572
package.editor.width=1238
package.editor.x=-8
package.editor.y=-8
package.numDependencies=1
package.numTargets=2
package.showExtends=true
package.showUses=true
project.charset=UTF-8
readme.editor.height=700
readme.editor.width=900
readme.editor.x=184
readme.editor.y=60
target1.editor.height=744
target1.editor.width=1382
target1.editor.x=-8
target1.editor.y=-8
target1.height=50
target1.name=District
target1.naviview.expanded=true
target1.showInterface=false
target1.type=ClassTarget
target1.typeParameters=
target1.width=80
target1.x=70
target1.y=10
target2.editor.height=744
target2.editor.width=1382
target2.editor.x=-8
target2.editor.y=-8
target2.height=50
target2.name=Main
target2.naviview.expanded=true
target2.showInterface=false
target2.type=ClassTarget
target2.typeParameters=
target2.width=80
target2.x=300
target2.y=90

